On the Role of Receptive Field in Unsupervised Sim-to-Real Image Translation

Generative Adversarial Networks (GANs) are now widely used for photo-realistic image synthesis. In applications where a simulated image needs to be translated into a realistic image (sim-to-real), GANs trained on unpaired data from the two domains are susceptible to failure in semantic content retention as the image is translated from one domain to the other. This failure mode is more pronounced in cases where the real data lacks content diversity, resulting in a content \emph{mismatch} between the two domains - a situation often encountered in real-world deployment. In this paper, we investigate the role of the discriminator's receptive field in GANs for unsupervised image-to-image translation with mismatched data, and study its effect on semantic content retention. Experiments with the discriminator architecture of a state-of-the-art coupled Variational Auto-Encoder (VAE) - GAN model on diverse, mismatched datasets show that the discriminator receptive field is directly correlated with semantic content discrepancy of the generated image.

==> plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Import the necessary packages and modules\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Layer experiment\n",
    "plt.figure()\n",
    "plt.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

